Region-Aware Metric Learning for Open World Semantic Segmentation via Meta-Channel Aggregation

As one of the most challenging and practical segmentation tasks, open-world semantic segmentation requires the model to segment the anomaly regions in the images and incrementally learn to segment out-of-distribution (OOD) objects, especially under a few-shot condition. The current state-of-the-art (SOTA) method, Deep Metric Learning Network (DMLNet), relies on pixel-level metric learning, with which the identification of similar regions having different semantics is difficult. Therefore, we propose a method called region-aware metric learning (RAML), which first separates the regions of the images and generates region-aware features for further metric learning. RAML improves the integrity of the segmented anomaly regions. Moreover, we propose a novel meta-channel aggregation (MCA) module to further separate anomaly regions, forming high-quality sub-region candidates and thereby improving the model performance for OOD objects. To evaluate the proposed RAML, we have conducted extensive experiments and ablation studies on Lost And Found and Road Anomaly datasets for anomaly segmentation and the CityScapes dataset for incremental few-shot learning. The results show that the proposed RAML achieves SOTA performance in both stages of open world segmentation. Our code and appendix are available at https://github.com/czifan/RAML.

==> ppt/cmplot.py <==
import matplotlib
import matplotlib.pyplot as plt
import  numpy as np

_, axarr = plt.subplots(1, 2, figsize=(8, 4))
size = 4
x = np.arange(size)
a = [6.1,10.5,13.0,26.1]
b = [17.6,21.4,26.7,38.4]
setting = ('10+9','12+7','14+5','16+3')
#plt.xticks(x, setting)

with plt.style.context(['ieee', 'no-latex']):
    total_width, n = 0.8, 2
    width = total_width / n
    x = x - (total_width - width) / 2
    axarr[0].set_xticks(x)
    axarr[0].set_xticklabels(setting)
    axarr[0].bar(x, a, width=width, label='a')
    axarr[0].set_xlabel('Settings', fontdict={'family': 'Times New Roman', 'size': 12})
    axarr[0].set_ylabel('$mIoU_{novel}$', fontdict={'family': 'Times New Roman', 'size': 12})
    axarr[0].bar(x + width, b, width=width, label='b')
    axarr[0].legend(['DML(NPM)','RML'], prop={'family': 'Times New Roman', 'size': 12})
    axarr[0].set_ylim([0,50])
    labels = axarr[0].get_xticklabels() + axarr[0].get_yticklabels()
    [label.set_fontname('Times New Roman') for label in labels]
    size = 4
    a = [11.0, 17.6,21.1,37.1]
    b = [28.6, 32.9,38.7,49.1]
    x = np.arange(size)
    total_width, n = 0.8, 2
    width = total_width / n
    x = x - (total_width - width) / 2

    plt.tick_params(labelsize=12)

    axarr[1].set_xticks(x)
    axarr[1].set_xticklabels(setting)
    axarr[1].bar(x, a, width=width, label='a')
    axarr[1].set_xlabel('Settings', fontdict={'family': 'Times New Roman', 'size': 12})
    axarr[1].set_ylabel('$mIoU_{harm}$', fontdict={'family': 'Times New Roman', 'size': 12})
    axarr[1].bar(x + width, b, width=width, label='b')
    axarr[1].legend(['DML(NPM)','RML'], prop={'family': 'Times New Roman', 'size': 12})
    labels = axarr[1].get_xticklabels() + axarr[1].get_yticklabels()
    [label.set_fontname('Times New Roman') for label in labels]

    plt.tick_params(labelsize=12)
    
    plt.savefig('setting.pdf')
    plt.show()
